$\textit{Ab-initio}$ study of $\textit{A}BiO_3$ ($A$=Ba, Sr, Ca) under high pressure

Using $\textit{ab-initio}$ crystal structure prediction we study the high-pressure phase diagram of $\textit{A}BiO_3$ bismuthates ($A$=Ba, Sr, Ca) in a pressure range up to 100$~$GPa. All compounds show a transition from the low-pressure perovskite structure to highly distorted, low-symmetry phases at high pressures (PD transition), and remain charge disproportionated and insulating up to the highest pressure studied. The PD transition at high pressures in bismuthates can be understood as a combined effect of steric arguments and of the strong tendency of bismuth to charge-disproportionation. In fact, distorted structures permit to achieve a very efficient atomic packing, and at the same time, to have Bi-O bonds of different lengths. The shift of the PD transition to higher pressures with increasing cation size within the $\textit{A}BiO_3$ series can be explained in terms of chemical pressure.

==> anc/BaBiO3_Clustered.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "C 1 2/m 1"
_symmetry_Int_Tables_number 12
 
_cell_length_a    22.93301
_cell_length_b    4.00163
_cell_length_c    5.34650
_cell_angle_alpha 90.00000
_cell_angle_beta  99.12189
_cell_angle_gamma 90.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -x,y,-z
3 -x,-y,-z
4 x,-y,z
5 x+1/2,y+1/2,z
6 -x+1/2,y+1/2,-z
7 -x+1/2,-y+1/2,-z
8 x+1/2,-y+1/2,z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ba1 Ba   4 i 0.17778  0.00000 0.89440 1.00000
Ba2 Ba   4 i -0.06396 0.00000 0.70405 1.00000
Bi1 Bi   4 i 0.70395  0.00000 0.38705 1.00000
Bi2 Bi   4 i 0.43467  0.00000 0.20638 1.00000
O1  O    4 i 0.37883  0.00000 0.44570 1.00000
O2  O    4 i 0.82619  0.00000 0.57991 1.00000
O3  O    4 i 0.05529  0.00000 0.79222 1.00000
O4  O    2 d 0.00000  0.50000 0.50000 1.00000
O5  O    4 i 0.73140  0.00000 0.79114 1.00000
O6  O    4 i 0.37683  0.00000 0.89302 1.00000
O7  O    2 b 0.00000  0.50000 0.00000 1.00000
 


==> anc/BaBiO3_Distorted.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P 1"
_symmetry_Int_Tables_number 1
 
_cell_length_a    6.22244
_cell_length_b    6.22478
_cell_length_c    6.24040
_cell_angle_alpha 62.92073
_cell_angle_beta  84.23093
_cell_angle_gamma 83.42954
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ba1 Ba   1 a 0.70787  0.31414  0.44109  1.00000
Ba2 Ba   1 a 0.25198  0.46867  0.40677  1.00000
Ba3 Ba   1 a -0.05891 0.86455  -0.06054 1.00000
Ba4 Ba   1 a 0.39460  -0.07967 0.75888  1.00000
Bi1 Bi   1 a 0.84506  0.47641  0.80844  1.00000
Bi2 Bi   1 a 0.35506  0.39757  -0.05389 1.00000
Bi3 Bi   1 a 0.05547  -0.01476 0.35837  1.00000
Bi4 Bi   1 a 0.58990  0.86872  0.27155  1.00000
O1  O    1 a 0.27019  0.88428  0.15668  1.00000
O2  O    1 a 0.13559  0.68900  0.67228  1.00000
O3  O    1 a 0.80265  0.13253  0.15024  1.00000
O4  O    1 a 0.51194  0.59675  0.59011  1.00000
O5  O    1 a 0.39560  0.12778  0.32226  1.00000
O6  O    1 a 0.04974  0.14562  0.56313  1.00000
O7  O    1 a 0.75109  0.88254  0.59387  1.00000
O8  O    1 a 0.03153  0.41824  0.12363  1.00000
O9  O    1 a -0.09980 0.66475  0.37979  1.00000
O10 O    1 a 0.58722  0.14475  0.88460  1.00000
O11 O    1 a 0.14566  0.24106  0.83780  1.00000
O12 O    1 a 0.60551  0.64608  0.08462  1.00000
 


==> anc/BaBiO3_Monoclinic.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "C 1 2/m 1"
_symmetry_Int_Tables_number 12
 
_cell_length_a    10.76890
_cell_length_b    6.22469
_cell_length_c    6.27708
_cell_angle_alpha 90.00000
_cell_angle_beta  125.28231
_cell_angle_gamma 90.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -x,y,-z
3 -x,-y,-z
4 x,-y,z
5 x+1/2,y+1/2,z
6 -x+1/2,y+1/2,-z
7 -x+1/2,-y+1/2,-z
8 x+1/2,-y+1/2,z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ba1 Ba   4 i 0.24897 0.00000 0.24097 1.00000
Bi1 Bi   2 b 0.00000 0.50000 0.00000 1.00000
Bi2 Bi   2 c 0.00000 0.00000 0.50000 1.00000
O1  O    8 j 0.54172 0.24360 0.80164 1.00000
O2  O    4 i 0.25914 0.00000 0.68446 1.00000
 


==> anc/BaBiO3_Triclinic.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P -1"
_symmetry_Int_Tables_number 2
 
_cell_length_a    5.88605
_cell_length_b    6.03268
_cell_length_c    8.31100
_cell_angle_alpha 90.20221
_cell_angle_beta  90.64998
_cell_angle_gamma 91.19681
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -x,-y,-z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ba1 Ba   2 i -0.00437 0.49647  0.75109  1.00000
Ba2 Ba   2 i 0.49823  0.00445  0.74884  1.00000
Bi1 Bi   1 h 0.50000  0.50000  0.50000  1.00000
Bi2 Bi   1 a 0.00000  0.00000  0.00000  1.00000
Bi3 Bi   1 e 0.50000  0.50000  0.00000  1.00000
Bi4 Bi   1 b 0.00000  0.00000  0.50000  1.00000
O1  O    2 i 0.53034  0.57850  0.75847  1.00000
O2  O    2 i -0.02474 -0.07910 0.74162  1.00000
O3  O    2 i 0.74087  0.74471  0.05680  1.00000
O4  O    2 i 0.76925  0.74615  0.44539  1.00000
O5  O    2 i 0.75019  0.26489  -0.02675 1.00000
O6  O    2 i 0.25930  0.77352  0.47207  1.00000
 


==> anc/CaBiO3_Distorted.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "C 1 c 1"
_symmetry_Int_Tables_number 9
 
_cell_length_a    10.29013
_cell_length_b    6.50504
_cell_length_c    6.01108
_cell_angle_alpha 90.00000
_cell_angle_beta  93.80602
_cell_angle_gamma 90.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x,-y,z+1/2
3 x+1/2,y+1/2,z
4 x+1/2,-y+1/2,z+1/2
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ca1 Ca   4 a 0.81619  0.27136 -0.09337 1.00000
Ca2 Ca   4 a -0.01816 0.42372 0.58248  1.00000
Bi1 Bi   4 a 0.55196  0.41642 0.74481  1.00000
Bi2 Bi   4 a 0.72975  0.17649 0.38142  1.00000
O1  O    4 a 0.65574  0.08692 0.73867  1.00000
O2  O    4 a 0.75881  0.41833 0.58187  1.00000
O3  O    4 a 0.37823  0.45749 0.07808  1.00000
O4  O    4 a 0.64042  0.28442 0.08504  1.00000
O5  O    4 a 0.52643  0.23652 0.42279  1.00000
O6  O    4 a 0.39583  0.17698 0.76398  1.00000
 


==> anc/CaBiO3_Monoclinic.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P 1 21 1"
_symmetry_Int_Tables_number 4
 
_cell_length_a    5.62234
_cell_length_b    5.90607
_cell_length_c    8.00002
_cell_angle_alpha 90.00000
_cell_angle_beta  90.45372
_cell_angle_gamma 90.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -x,y+1/2,-z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ca1 Ca   2 a 0.75196  0.44221 0.49632  1.00000
Ca2 Ca   2 a 0.21699  0.06438 0.01218  1.00000
Bi1 Bi   2 a 0.74225  0.00952 0.75755  1.00000
Bi2 Bi   2 a 0.72590  0.00178 0.25011  1.00000
O1  O    2 a 0.89763  0.30864 0.18921  1.00000
O2  O    2 a 0.59599  0.66718 0.70044  1.00000
O3  O    2 a -0.02273 0.31387 0.82038  1.00000
O4  O    2 a 0.55718  0.71341 0.35025  1.00000
O5  O    2 a 0.41982  0.40474 -0.01765 1.00000
O6  O    2 a 0.12976  0.56211 0.50772  1.00000
 


==> anc/CaBiO3_Trigonal.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "R 3 (hexagonal axes)"
_symmetry_Int_Tables_number 146
 
_cell_length_a    5.92589
_cell_length_b    5.92589
_cell_length_c    15.17418
_cell_angle_alpha 90.00000
_cell_angle_beta  90.00000
_cell_angle_gamma 120.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -y,x-y,z
3 -x+y,-x,z
4 x+1/3,y+2/3,z+2/3
5 -y+1/3,x-y+2/3,z+2/3
6 -x+y+1/3,-x+2/3,z+2/3
7 x+2/3,y+1/3,z+1/3
8 -y+2/3,x-y+1/3,z+1/3
9 -x+y+2/3,-x+1/3,z+1/3
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Ca1 Ca   3 a 0.00000 0.00000 0.25640 1.00000
Ca2 Ca   3 a 0.00000 0.00000 0.03617 1.00000
Bi1 Bi   3 a 0.00000 0.00000 0.53868 1.00000
Bi2 Bi   3 a 0.00000 0.00000 0.74985 1.00000
O1  O    9 b 0.72915 0.67566 0.14850 1.00000
O2  O    9 b 0.32127 0.38840 0.31717 1.00000
 


==> anc/SrBiO3_Distorted1.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P 1"
_symmetry_Int_Tables_number 1
 
_cell_length_a    6.21595
_cell_length_b    6.30415
_cell_length_c    6.32832
_cell_angle_alpha 83.99840
_cell_angle_beta  84.49200
_cell_angle_gamma 64.92905
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sr1 Sr   1 a 0.66201  0.89487  0.44574  1.00000
Sr2 Sr   1 a 0.27088  0.74436  0.30073  1.00000
Sr3 Sr   1 a 0.14657  0.34096  0.21353  1.00000
Sr4 Sr   1 a 0.31351  0.29512  0.74393  1.00000
Bi1 Bi   1 a 0.79535  0.35872  0.55549  1.00000
Bi2 Bi   1 a 0.66596  0.75729  -0.08019 1.00000
Bi3 Bi   1 a 0.69907  0.25531  0.09304  1.00000
Bi4 Bi   1 a 0.13864  0.83744  0.77924  1.00000
O1  O    1 a 0.02394  0.64879  0.59336  1.00000
O2  O    1 a 0.69627  0.57843  0.22655  1.00000
O3  O    1 a -0.02992 0.75766  0.06133  1.00000
O4  O    1 a 0.38953  0.51207  -0.00577 1.00000
O5  O    1 a 0.51720  0.05313  0.11794  1.00000
O6  O    1 a -0.06855 0.08597  0.31444  1.00000
O7  O    1 a 0.46975  0.64658  0.63080  1.00000
O8  O    1 a 0.25204  -0.01210 -0.02355 1.00000
O9  O    1 a -0.08313 0.36742  0.89204  1.00000
O10 O    1 a 0.48648  0.31870  0.40418  1.00000
O11 O    1 a 0.21771  0.06616  0.54165  1.00000
O12 O    1 a 0.75260  0.08839  0.75857  1.00000
 


==> anc/SrBiO3_Distorted2.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P 1"
_symmetry_Int_Tables_number 1
 
_cell_length_a    6.11974
_cell_length_b    6.13159
_cell_length_c    11.58395
_cell_angle_alpha 76.03564
_cell_angle_beta  76.21211
_cell_angle_gamma 88.81145
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sr1 Sr   1 a 0.51302  0.10094  0.37525  1.00000
Sr2 Sr   1 a 0.69400  0.89908  0.17869  1.00000
Sr3 Sr   1 a 0.39072  0.61524  0.13245  1.00000
Sr4 Sr   1 a 0.79313  0.19228  0.63404  1.00000
Sr5 Sr   1 a 0.07165  0.50030  0.67491  1.00000
Sr6 Sr   1 a 0.15279  0.80685  -0.06050 1.00000
Sr7 Sr   1 a 0.68837  0.74174  0.82639  1.00000
Sr8 Sr   1 a 0.38086  0.52247  0.41637  1.00000
Bi1 Bi   1 a 0.19667  0.10767  0.16135  1.00000
Bi2 Bi   1 a -0.07028 0.51750  0.32594  1.00000
Bi3 Bi   1 a 0.81340  0.41732  0.07711  1.00000
Bi4 Bi   1 a 0.72341  0.15763  -0.08618 1.00000
Bi5 Bi   1 a 0.01144  -0.05087 0.44566  1.00000
Bi6 Bi   1 a 0.29676  0.32348  0.86739  1.00000
Bi7 Bi   1 a 0.61356  0.62768  0.58610  1.00000
Bi8 Bi   1 a 0.27923  -0.00210 0.65876  1.00000
O1  O    1 a 0.66105  0.50860  0.24163  1.00000
O2  O    1 a 0.51770  0.22271  0.16409  1.00000
O3  O    1 a 0.20880  0.32756  0.29953  1.00000
O4  O    1 a 0.14876  0.44232  0.06573  1.00000
O5  O    1 a 0.04404  0.76138  0.16967  1.00000
O6  O    1 a 0.88048  0.17196  0.24864  1.00000
O7  O    1 a 0.29468  0.85829  0.29317  1.00000
O8  O    1 a 0.39326  -0.01228 0.02613  1.00000
O9  O    1 a -0.01421 0.11318  0.02865  1.00000
O10 O    1 a 0.68258  0.41870  0.76089  1.00000
O11 O    1 a 0.17219  0.19757  0.51757  1.00000
O12 O    1 a 0.76205  0.75730  0.01061  1.00000
O13 O    1 a -0.00069 0.57459  0.48364  1.00000
O14 O    1 a 0.33622  0.67841  0.75767  1.00000
O15 O    1 a 0.51886  0.43896  -0.02892 1.00000
O16 O    1 a 0.02286  0.08308  0.79056  1.00000
O17 O    1 a -0.05455 0.84584  0.64850  1.00000
O18 O    1 a 0.46620  0.03071  0.80399  1.00000
O19 O    1 a 0.30925  0.78969  0.52442  1.00000
O20 O    1 a -0.04060 0.48880  0.88550  1.00000
O21 O    1 a 0.39768  0.32846  0.63863  1.00000
O22 O    1 a 0.60781  -0.02863 0.56980  1.00000
O23 O    1 a 0.70782  0.31858  0.45306  1.00000
O24 O    1 a 0.71629  0.77333  0.37848  1.00000
 


==> anc/SrBiO3_Monoclinic.cif <==
# CIF file
# This file was generated by FINDSYM
# Harold T. Stokes, Branton J. Campbell, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
 
data_findsym-output
_audit_creation_method FINDSYM
 
_symmetry_space_group_name_H-M "P 1 21/c 1"
_symmetry_Int_Tables_number 14
 
_cell_length_a    6.01088
_cell_length_b    6.19488
_cell_length_c    10.48064
_cell_angle_alpha 90.00000
_cell_angle_beta  124.91521
_cell_angle_gamma 90.00000
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -x,y+1/2,-z+1/2
3 -x,-y,-z
4 x,-y+1/2,z+1/2
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sr1 Sr   4 e 0.73633 -0.05009 0.75087 1.00000
Bi1 Bi   2 c 0.00000 0.00000  0.50000 1.00000
Bi2 Bi   2 b 0.50000 0.00000  0.00000 1.00000
O1  O    4 e 0.15427 0.04412  0.76136 1.00000
O2  O    4 e 0.73388 0.30541  0.44585 1.00000
O3  O    4 e 0.62951 0.78563  0.43956 1.00000
 

